Aspects of Witten Diagrams for Holographic Defects

In this paper, we study the conformal block decomposition of Witten diagrams for $d$-dimensional holographic CFTs in the presence of a $p$-dimensional conformal defect. The holographic dual in this case contains a probe AdS$_{p+1}$ brane embedded inside AdS$_{d+1}$. In particular, we focus on contact, tree-level exchanges and some one-loop two-point Witten diagrams, which contribute to the two-point function of CFT bulk scalar operators. We also consider a tree-level exchange diagram for a three-point function involving one CFT bulk scalar operator and two scalar operators localized on the defect. Employing the split representation of AdS propagators, adapted to the probe brane setup, we perform the direct channel conformal block decompositions of these diagrams. In the case of tree-level diagrams, we obtain explicit expressions for the OPE coefficients in the direct channel decompositions. For two-point tree-level exchange diagrams, we derive recursion relations for the coefficients in the crossed-channel block expansions and compute the seed coefficients which serve as inputs for these relations. Our explicit results for the block decomposition coefficients for tree-level Witten diagrams are potentially useful for further developing the analytic functional approach to bootstrapping two-point functions of bulk operators in general defect CFTs. We also study the crossing kernel, which encodes the bulk channel partial wave expansion of a defect channel partial wave. Using the bulk channel Lorentzian inversion formula for defect CFTs, we derive closed form expressions for this defect-to-bulk channel crossing kernel for zero-dimensional defects in $d=2,4$ dimensions and surface defects in $d=4,6$ dimensions.

==> Ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    298487,       7954]
NotebookOptionsPosition[    297119,       7928]
NotebookOutlinePosition[    297516,       7944]
CellTagsIndexPosition[    297473,       7941]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[" Coefficients in recursion relation for bulk channel blocks", "Section",
 CellChangeTimes->{{3.988881379446034*^9, 3.9888814015454683`*^9}, {
  3.9905405658518257`*^9, 3.990540576334087*^9}, {3.990540756771926*^9, 
  3.990540758357535*^9}},ExpressionUUID->"231f8fda-9841-4855-97f6-\
46aaacfec9e9"],

Cell[TextData[{
 "The functions rc1[\[Tau],l] through rc9[\[Tau],l] given below are the \
coefficients which appear in the recursion relation involving bulk channel \
blocks obtained by the action of the defect channel Casimir. In the main \
text, these coefficients are denotes as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["R", 
      RowBox[{"(", "i", ")"}]], 
     RowBox[{"\[CapitalDelta]", ",", "l"}]], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7721599e-9709-4f4b-bbb9-495c44711804"],
 "in Equation 5.25. Here \[CapitalDelta]=\[Tau]+l. "
}], "Text",
 CellChangeTimes->{{3.990540608434638*^9, 3.990540711616167*^9}, {
  3.990540765249218*^9, 
  3.990540968866181*^9}},ExpressionUUID->"bc68f228-bc6e-40b6-b891-\
f08ad831a594"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rc1", "[", 
    RowBox[{"\[Tau]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
      "+", "\[Tau]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
      "\[Tau]"}], ")"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[134]:=",ExpressionUUID->"7158c243-671f-44fa-b3ea-5b067af6a9b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rc2", "[", 
    RowBox[{"\[Tau]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]hat", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]h", "-", "p"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}],
          ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "p"}], "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
          "1", "-", "p", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
           "-", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"]}], "-", 
           SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
           "-", 
           SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
           RowBox[{"4", " ", "l", " ", "\[Tau]"}], "+", 
           SuperscriptBox["\[Tau]", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
           "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "-", "p", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
            "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"]}], "+", 
            SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
            RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "+", 
            SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
            RowBox[{"4", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Tau]"}], "-", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
           ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "+", 
            "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
              "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], 
               ")"}]}], 
             RowBox[{"d", "+", 
              RowBox[{"2", " ", "l"}]}]], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2",
                "+", "\[Tau]"}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", 
            "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
            "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"4", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["l", "2"]}], "+", 
               SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
               RowBox[{
               "2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
               SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
               RowBox[{"4", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Tau]"}], "-", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
               RowBox[{
               "2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
               SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "d", "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
           ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
            "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
            "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
            RowBox[{"10", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
            "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
            RowBox[{"8", " ", "\[Tau]"}], "-", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[Tau]"}], "+", 
            RowBox[{
            "2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2", " ", 
             "\[Tau]"}], "-", 
            RowBox[{
             SuperscriptBox["\[CapitalDelta]2", "2"], " ", "\[Tau]"}], "+", 
            SuperscriptBox["\[Tau]", "2"], "+", 
            SuperscriptBox["\[Tau]", "3"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Tau]"}], ")"}]}], "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["l", "2"]}], "+", 
               SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
               RowBox[{
               "2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "+", 
               SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
               RowBox[{"4", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Tau]"}], "-", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
            RowBox[{"4", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "\[Tau]"}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "d", "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
            "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
              "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2",
                "+", "\[Tau]"}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", 
                "+", "\[Tau]"}], ")"}]}], 
             RowBox[{
              RowBox[{"-", "d"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}]]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", 
            RowBox[{"2", " ", "l"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[135]:=",ExpressionUUID->"a359f83f-91f3-4fe0-91f4-a593bdb675e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rc3", "[", 
    RowBox[{"\[Tau]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], 
     ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", "l"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
         "2", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
          "\[Tau]"}], ")"}]}], 
       RowBox[{"d", "+", 
        RowBox[{"2", " ", "l"}]}]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
         "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[136]:=",ExpressionUUID->"6017ffb9-0cad-4359-b15a-5346f0dda914"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rc4", "[", 
    RowBox[{"\[Tau]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2",
          "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "3", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
        ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "l"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"d", "+", "l"}], ")"}]}]}]], "-", 
         FractionBox[
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}]}], 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], 
           "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
            "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
        ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "4", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "3", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
           ")"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                ")"}], "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}],
               "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
            ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
            ")"}]}]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
        ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
            ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
            ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
            ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
              "2"]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
            ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
             ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "l"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
              "2"]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
            ")"}]}]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "l"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
        ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "4", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "6", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}],
                ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}],
                ")"}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                ")"}], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], ")"}]}], 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], 
                    ")"}]}], "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                  ")"}]}]]}], "-", 
              FractionBox[
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
                 ")"}]}], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}],
               "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
        ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2",
          "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                 "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                 "2"]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}],
                ")"}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
                  ")"}]}], 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "l"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                    "2"]}], ")"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                    ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
                  ")"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "l"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"d", "+", "l"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "l"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
        ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], "2"], 
       " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
               "6", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
                "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
               "5", "+", "p", "-", "\[CapitalDelta]1", "-", 
                "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"256", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}],
                ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}],
                ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}],
                ")"}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "6", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
              "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "8", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
              "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"256", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"8", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+",
               "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
              "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               "2"]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"256", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
             "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
             "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
              ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+",
               "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
              "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               "2"]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"256", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
             "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
             "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", 
            "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
            "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               
               RowBox[{"(", 
                RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               
               RowBox[{"(", 
                RowBox[{"6", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  "2"]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"256", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"6", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}]}], ")"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               
               RowBox[{"(", 
                RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               
               RowBox[{"(", 
                RowBox[{"6", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  "2"]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"256", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                 "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                 "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                 "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"6", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "l"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
          "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
          "2"]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
            ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
            ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
            ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "l"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
           "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"p", "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", 
               "+", "\[Tau]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "+", 
            "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"p", "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
              "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
               "\[Tau]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2",
                    "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
                   "\[Tau]"}], ")"}]}], 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "l"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"d", "+", "l"}], ")"}]}]}]]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "+", 
                 "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                "1", "+", "p", "-", "\[CapitalDelta]1", "-", 
                 "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                  "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
                   "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                  "1", "+", "p", "-", "\[CapitalDelta]1", "-", 
                   "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], ")"}]}], 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                  ")"}]}]]}], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", 
                  "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                 "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
                  "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
                 ")"}]}], 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                    ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
                 ")"}]}]]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], 
            "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
              "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "4", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
              "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], ")"}]}], 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], 
                    ")"}]}], "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                  ")"}]}]]}], "-", 
              FractionBox[
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
                 ")"}]}], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}],
               "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", 
            "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
            "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
                ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "l"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
                ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  "2"]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "l"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
                ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
                   ")"}]}], 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "l"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                    "2"]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                    ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
                   ")"}]}], ")"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "l"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"d", "+", "l"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
                ")"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
        ")"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.988882197638295*^9, 3.988882199803722*^9}, {
  3.9888826320574703`*^9, 3.988882636008335*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"d97961a2-319e-4f92-895e-1fc81cd36283"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rc5", "[", 
    RowBox[{"\[Tau]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"]}], "-", 
        SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
        
        SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
        RowBox[{"4", " ", "l", " ", "\[Tau]"}], "+", 
        SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "2"]}], "-", 
        SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], "-", 
        
        SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
        RowBox[{"4", " ", "\[Tau]"}], "+", 
        SuperscriptBox["\[Tau]", "2"], "+", 
        RowBox[{"4", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["l", "4"]}], "+", 
        RowBox[{"6", " ", "q", " ", "\[CapitalDelta]1"}], "+", 
        RowBox[{"3", " ", "q", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
        RowBox[{"6", " ", "q", " ", "\[CapitalDelta]2"}], "+", 
        RowBox[{
        "6", " ", "q", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
        "+", 
        RowBox[{"3", " ", "q", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["l", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "p"}], "+", "q", "-", "\[CapitalDelta]1", "-", 
           "\[CapitalDelta]2", "-", 
           RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}], "-", 
        RowBox[{"16", " ", "p", " ", "\[Tau]"}], "-", 
        RowBox[{"10", " ", "q", " ", "\[Tau]"}], "+", 
        RowBox[{"6", " ", "\[CapitalDelta]1", " ", "\[Tau]"}], "+", 
        RowBox[{"8", " ", "q", " ", "\[CapitalDelta]1", " ", "\[Tau]"}], "+", 
        
        RowBox[{"3", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"q", " ", 
         SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"6", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], "+", 
        RowBox[{"8", " ", "q", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], "+", 
        
        RowBox[{
        "6", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2", " ", 
         "\[Tau]"}], "+", 
        RowBox[{
        "2", " ", "q", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2", " ", 
         "\[Tau]"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"q", " ", 
         SuperscriptBox["\[CapitalDelta]2", "2"], " ", "\[Tau]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"24", " ", "p", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "-", 
        RowBox[{"19", " ", "q", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"8", " ", "\[CapitalDelta]1", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"2", " ", "q", " ", "\[CapitalDelta]1", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"8", " ", "\[CapitalDelta]2", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"2", " ", "q", " ", "\[CapitalDelta]2", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]2", "2"], " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"8", " ", "p", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "-", 
        RowBox[{"7", " ", "q", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]2", " ", 
         SuperscriptBox["\[Tau]", "3"]}], "+", 
        SuperscriptBox["\[Tau]", "4"], "+", 
        RowBox[{
         SuperscriptBox["d", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "p", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]2"}], "+", 
           RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"14", " ", "\[CapitalDelta]1"}], "+", 
           SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
           RowBox[{"14", " ", "\[CapitalDelta]2"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
           "+", 
           SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
           RowBox[{"4", " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "+", 
              "\[CapitalDelta]2", "-", 
              RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}], "+", 
           RowBox[{"34", " ", "\[Tau]"}], "+", 
           RowBox[{"10", " ", "\[CapitalDelta]1", " ", "\[Tau]"}], "+", 
           RowBox[{"10", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Tau]", "2"]}], "-", 
           RowBox[{"24", " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["l", "2"], "-", "q", "+", 
           RowBox[{"8", " ", "\[CapitalDelta]1"}], "+", 
           RowBox[{"2", " ", "q", " ", "\[CapitalDelta]1"}], "+", 
           SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
           RowBox[{"8", " ", "\[CapitalDelta]2"}], "+", 
           RowBox[{"2", " ", "q", " ", "\[CapitalDelta]2"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
           "+", 
           SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
           RowBox[{"9", " ", "\[Tau]"}], "-", 
           RowBox[{"3", " ", "q", " ", "\[Tau]"}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]1", " ", "\[Tau]"}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Tau]", "2"]}], "-", 
           RowBox[{"6", " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "-", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", "p"}], "+", "q", "-", 
              RowBox[{"8", " ", "\[CapitalDelta]1"}], "-", 
              RowBox[{"8", " ", "\[CapitalDelta]2"}], "+", 
              RowBox[{"6", " ", "\[Tau]"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"2", " ", "q"}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]1"}], "+", 
           RowBox[{"8", " ", "q", " ", "\[CapitalDelta]1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
           RowBox[{"q", " ", 
            SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]2"}], "+", 
           RowBox[{"8", " ", "q", " ", "\[CapitalDelta]2"}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
           "+", 
           RowBox[{
           "2", " ", "q", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
           "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
           RowBox[{"q", " ", 
            SuperscriptBox["\[CapitalDelta]2", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"6", " ", "p"}], "+", 
              RowBox[{"2", " ", "q"}], "-", 
              RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", 
              RowBox[{"5", " ", "\[CapitalDelta]2"}], "-", "\[Tau]"}], 
             ")"}]}], "-", 
           RowBox[{"4", " ", "\[Tau]"}], "-", 
           RowBox[{"14", " ", "q", " ", "\[Tau]"}], "+", 
           RowBox[{"16", " ", "\[CapitalDelta]1", " ", "\[Tau]"}], "+", 
           RowBox[{"4", " ", "q", " ", "\[CapitalDelta]1", " ", "\[Tau]"}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[Tau]"}], "+", 
           RowBox[{"16", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], "+", 
           RowBox[{"4", " ", "q", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], 
           "+", 
           RowBox[{
           "4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2", " ", 
            "\[Tau]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalDelta]2", "2"], " ", "\[Tau]"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Tau]", "2"]}], "-", 
           RowBox[{"9", " ", "q", " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]1", " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]2", " ", 
            SuperscriptBox["\[Tau]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Tau]", "3"]}], "-", 
           RowBox[{"4", " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"6", " ", "\[Tau]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"11", " ", "\[CapitalDelta]1"}], "+", 
              SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
              RowBox[{"11", " ", "\[CapitalDelta]2"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}],
               "+", 
              SuperscriptBox["\[CapitalDelta]2", "2"], "+", 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"3", " ", "\[CapitalDelta]1"}], "+", 
                 RowBox[{"3", " ", "\[CapitalDelta]2"}], "-", 
                 RowBox[{"7", " ", "\[Tau]"}]}], ")"}]}], "-", "\[Tau]", "+", 
              
              RowBox[{"8", " ", "\[CapitalDelta]1", " ", "\[Tau]"}], "+", 
              RowBox[{"8", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Tau]", "2"]}], "-", 
              RowBox[{"12", " ", "p", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[CapitalDelta]1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]1", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]2"}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
           "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]2", "2"]}], "+", 
           RowBox[{"18", " ", "\[Tau]"}], "+", 
           RowBox[{"22", " ", "\[CapitalDelta]1", " ", "\[Tau]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalDelta]1", "2"], " ", "\[Tau]"}], "+", 
           RowBox[{"22", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], "+", 
           RowBox[{
           "4", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2", " ", 
            "\[Tau]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalDelta]2", "2"], " ", "\[Tau]"}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           RowBox[{"8", " ", "\[CapitalDelta]1", " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           RowBox[{"8", " ", "\[CapitalDelta]2", " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Tau]", "3"]}], "-", 
           RowBox[{"8", " ", "p", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"6", " ", "\[Tau]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[CapitalDelta]1", "2"], "+", 
              RowBox[{"14", " ", "\[CapitalDelta]2"}], "+", 
              SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
              RowBox[{"30", " ", "\[Tau]"}], "+", 
              RowBox[{"6", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], "-", 
              RowBox[{"19", " ", 
               SuperscriptBox["\[Tau]", "2"]}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]1", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "\[CapitalDelta]2", "+", 
                 RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"l", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9888817779476757`*^9, 3.988881807657337*^9}, {
   3.9888821290977097`*^9, 3.988882138083976*^9}, {3.9888821875344563`*^9, 
   3.988882209627901*^9}, 3.98888224816306*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"857901b4-69c9-4d55-93d5-561179366a57"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rc6", "[", 
    RowBox[{"\[Tau]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "d", "+", 
        RowBox[{"2", " ", "l"}]}], ")"}]}]], "l", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "l", "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "6"}], "+", "d", "+", 
        RowBox[{"2", " ", "l"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}],
          ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
         "2", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
          "\[Tau]"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d", "+", 
        RowBox[{"2", " ", "l"}]}]], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "1", "-", "p", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
         "\[Tau]"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2",
          "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], 
            ")"}]}], 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "l"}]}]], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
           "1", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
            "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9888822325755653`*^9, 3.9888822439396343`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"971dcb44-5922-441d-88ba-629a9faf32eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rc8", "[", 
    RowBox[{"\[Tau]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "l", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "4", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "3", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
           ")"}], "2"]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}]}],
       ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "l"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"d", "+", "l"}], ")"}]}]}]], "-", 
         FractionBox[
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}]}], 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], 
           "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
            "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                ")"}], "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}],
               "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
            ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
            ")"}]}]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}],
       ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2",
          "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "3", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                ")"}], "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}],
               "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
            ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
            ")"}]}]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
        ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
            ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
            ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
            ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
              "2"]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
            ")"}]}]]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "l"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
           ")"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], 
                   ")"}]}], "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "l"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}]}]]}], "+", 
            FractionBox[
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "l"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}]}]]}], ")"}], " ", 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", 
            "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
            "\[Tau]"}], ")"}]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "4", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], 
             "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], 
             "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}]}]],
          "-", 
         FractionBox[
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}]}], 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], 
           "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}]], "+", 
         FractionBox[
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", 
                 "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
                 "\[Tau]"}], ")"}]}], 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], 
                 ")"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}]], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "+", 
                "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
               "1", "+", "p", "-", "\[CapitalDelta]1", "-", 
                "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], 
           "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}]]}], ")"}]}],
       ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}],
       ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "4", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "6", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                ")"}], "2"]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}],
               "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}],
               "+", 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], ")"}]}], 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], 
                    ")"}]}], "+", 
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                  ")"}]}]]}], "-", 
              FractionBox[
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
                 ")"}]}], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                  "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], 
            "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
        ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2",
          "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                ")"}], "2"]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}],
               "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "l"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
             ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
                  ")"}]}], 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "l"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]]}], "-", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                    "2"]}], ")"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                    ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
                  ")"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "l"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"d", "+", "l"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", "l"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}],
       ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], "+", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}]], "l", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
           "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
             "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
          ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
             ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
          ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
           "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p", "-", "\[CapitalDelta]1", "-", 
           "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
             "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
          ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "l"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}],
          ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
             "\[Tau]"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
              "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", 
                 "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
                 "\[Tau]"}], ")"}]}], 
              RowBox[{
               RowBox[{
                RowBox[{"-", "l"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"d", "+", "l"}], ")"}]}]}]]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "+", 
               "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2",
                "+", "\[Tau]"}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
           ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
                 "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                "1", "+", "p", "-", "\[CapitalDelta]1", "-", 
                 "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                   ")"}], "2"]}], ")"}]}], 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                ")"}]}]]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", 
                "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
               "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
                "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
               ")"}]}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
               ")"}]}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], 
          "+", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "2", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
            "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "4", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
            "\[Tau]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                   ")"}], "2"]}], ")"}]}], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], 
                   ")"}]}], "+", 
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l"}], ")"}]}], "+", "\[Tau]"}], 
                ")"}]}]]}], "-", 
            FractionBox[
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
               ")"}]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}],
                ")"}]}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "d", "+", "l"}], ")"}]}], ")"}]}], 
            "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", "d", "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
           ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "\[CapitalDelta]1", "-", 
          "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
          "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
              ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "l"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
              ")"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                "2"]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "l"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
              ")"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
                 ")"}]}], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "l"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"d", "+", "l"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                   "2"]}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", "\[Tau]"}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                    ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
                 ")"}]}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "l"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"d", "+", "l"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "d", "+", "l", "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"l", "+", "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "d"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], 
              ")"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9888822524328814`*^9, 3.988882261124552*^9}, {
  3.98888241546626*^9, 3.988882421952797*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"a1fb9253-4f25-4a7d-ab93-8b8941f0aec3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rc9", "[", 
    RowBox[{"\[Tau]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", "\[Tau]"}],
          ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["l", "2"]}], "+", 
          SuperscriptBox["\[CapitalDelta]1", "2"], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2"}], 
          "+", 
          SuperscriptBox["\[CapitalDelta]2", "2"], "-", 
          RowBox[{"4", " ", "l", " ", "\[Tau]"}], "-", 
          SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
            "1", "-", "p", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
             "-", "\[Tau]"}], ")"}]}], "-", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"]}], "+", "\[CapitalDelta]1", "+", 
             "\[CapitalDelta]2", "+", 
             RowBox[{"q", " ", 
              RowBox[{"(", 
               RowBox[{
               "4", "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", "-", 
                RowBox[{"3", " ", "\[Tau]"}]}], ")"}]}], "+", "\[Tau]", "-", 
             RowBox[{"4", " ", "p", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "p"}], "-", "q", "+", "\[CapitalDelta]1", 
                "+", "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["l", "3"]}], "+", 
             RowBox[{"2", " ", "q"}], "-", 
             RowBox[{"3", " ", "\[CapitalDelta]1"}], "+", 
             RowBox[{"2", " ", "q", " ", "\[CapitalDelta]1"}], "-", 
             RowBox[{"3", " ", "\[CapitalDelta]2"}], "+", 
             RowBox[{"2", " ", "q", " ", "\[CapitalDelta]2"}], "-", 
             RowBox[{"3", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "q", " ", "\[Tau]"}], "-", 
             RowBox[{"2", " ", "q", " ", 
              SuperscriptBox["\[Tau]", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]1", " ", 
              SuperscriptBox["\[Tau]", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]2", " ", 
              SuperscriptBox["\[Tau]", "2"]}], "+", 
             SuperscriptBox["\[Tau]", "3"], "+", 
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "p"}], "-", 
                RowBox[{"2", " ", "q"}], "+", "\[CapitalDelta]1", "+", 
                "\[CapitalDelta]2", "+", 
                RowBox[{"5", " ", "\[Tau]"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "p", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "-", 
                RowBox[{"4", " ", "q", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "-", 
                RowBox[{"4", " ", "p", " ", "\[Tau]"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]1", " ", "\[Tau]"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]2", " ", "\[Tau]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
       ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.988882523997377*^9, 3.988882536083943*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"453038b9-9524-4038-93ea-6ea61225e56c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rc7", "[", 
    RowBox[{"\[Tau]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"rc8", "[", 
      RowBox[{"\[Tau]", ",", "l"}], "]"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "l"}], "+", "\[CapitalDelta]1", "-", 
          "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "l"}], "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"rc4", "[", 
      RowBox[{"\[Tau]", ",", "l"}], "]"}], 
     FractionBox[
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "d", "+", 
         RowBox[{"2", " ", "l"}]}], ")"}]}]]}], "-", 
    RowBox[{
     RowBox[{"rc6", "[", 
      RowBox[{"\[Tau]", ",", "l"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[CapitalDelta]1", "-", 
           "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[CapitalDelta]1", "-", 
           "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "l"}], "-", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "l"}], "-", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"128", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "d"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "d"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], ")"}]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
             "2"]}], "-", 
           RowBox[{"8", " ", "\[Tau]"}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
             "2"], " ", "\[Tau]"}], "+", 
           SuperscriptBox["\[Tau]", "2"], "+", 
           SuperscriptBox["\[Tau]", "3"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Tau]"}], ")"}]}], "+", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Tau]"}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"], "-", 
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", 
               "\[Tau]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "-", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
        ")"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rc2", "[", 
        RowBox[{"\[Tau]", ",", "l"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "p"}], "+", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "-", "\[Tau]"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"rc5", "[", 
      RowBox[{"\[Tau]", ",", "l"}], "]"}], 
     FractionBox[
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", "l"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "+", 
         RowBox[{"2", " ", "l"}]}], ")"}]}]]}], "-", 
    RowBox[{
     RowBox[{"rc3", "[", 
      RowBox[{"\[Tau]", ",", "l"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[CapitalDelta]1", "-", 
           "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "l"}], "-", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
             "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], ")"}], " ", "\[Tau]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Tau]", "2"]}], "+", 
           SuperscriptBox["\[Tau]", "3"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["l", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"], "-", 
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "\[Tau]"}], ")"}], " ", 
               "\[Tau]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"256", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d", "-", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], ")"}]}], 
      ")"}]}], "+", " ", 
    RowBox[{
     RowBox[{"rc9", "[", 
      RowBox[{"\[Tau]", ",", "l"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
             "2"]}], "-", 
           RowBox[{"8", " ", "\[Tau]"}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
             "2"], " ", "\[Tau]"}], "+", 
           SuperscriptBox["\[Tau]", "2"], "+", 
           SuperscriptBox["\[Tau]", "3"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
           RowBox[{"4", " ", "l", " ", "\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d", "-", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
        ")"}]}], ")"}]}], "-", " ", 
    RowBox[{
     RowBox[{"rc1", "[", 
      RowBox[{"\[Tau]", ",", "l"}], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", 
           SuperscriptBox["l", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Tau]"}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"], " ", "\[Tau]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Tau]", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"]}], ")"}], " ", "\[Tau]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Tau]", "2"]}], "-", 
             SuperscriptBox["\[Tau]", "3"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
            "2", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "-", 
             "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]1", "-", 
             "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"]}], ")"}], " ", "\[Tau]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Tau]", "2"]}], "-", 
             SuperscriptBox["\[Tau]", "3"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", "l"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]1", "-", 
                "\[CapitalDelta]2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
               "1", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["l", "3"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["l", "4"]}], "-", 
                RowBox[{"8", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["l", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], ")"}]}], "+", 
                RowBox[{"28", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "4"]}], ")"}], " ", "\[Tau]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"2", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"6", " ", "l"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["l", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Tau]", "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"6", "-", 
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", "l"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"]}], ")"}], " ", 
              SuperscriptBox["\[Tau]", "3"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "l"}]}], ")"}], " ", 
              SuperscriptBox["\[Tau]", "4"]}], "-", 
             SuperscriptBox["\[Tau]", "5"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"20", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["l", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"], " ", "\[Tau]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"]}], ")"}], " ", 
              SuperscriptBox["\[Tau]", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Tau]", "3"]}], "+", 
             SuperscriptBox["\[Tau]", "4"], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}]}], "-", 
             RowBox[{"8", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                  ")"}], "2"], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1024", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "d", "-", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "-", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], ")"}]}]}], "+", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
       "-", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "5", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
       "\[Tau]"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "l"}], "+", "\[CapitalDelta]1", "-", 
          "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "l"}], "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
            "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Tau]"}], ")"}]}], "+", 
          RowBox[{"4", " ", "l", " ", "\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Tau]"}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}], "+", 
          RowBox[{"\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"]}], "+", 
             RowBox[{"\[Tau]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
              "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"256", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "d", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "d", "-", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
       ")"}]}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "6", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "5", "+", "p", "-", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", "+", 
         "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
           "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], "2"]}], ")"}]}], 
      
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
             "2"]}], "+", 
           RowBox[{"16", " ", "\[Tau]"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Tau]"}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["l", "2"]}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"], "+", 
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "\[Tau]"}], ")"}], " ", 
               "\[Tau]"}]}], ")"}]}], "+", 
           RowBox[{"\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "2"], "+", "\[Tau]", "-", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", "\[Tau]", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "d", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "-", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
        ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
       "-", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "\[CapitalDelta]1", "+", "\[CapitalDelta]2", 
       "-", "\[Tau]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "l", "-", "q", "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"64", "+", 
              RowBox[{"7", " ", 
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"136", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"85", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}]}], ")"}], " ", "\[Tau]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"124", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}], 
               "4"]}], ")"}], " ", 
            SuperscriptBox["\[Tau]", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Tau]", "3"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Tau]", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Tau]", "5"]}], "+", 
           SuperscriptBox["\[Tau]", "6"], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[Tau]"}], ")"}]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[Tau]"}], ")"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20"}], "-", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{
              "2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "\[Tau]"}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{"\[Tau]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", "\[Tau]", "+", 
                 SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[Tau]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "\[Tau]"}], ")"}]}], "-", 
              RowBox[{
              "2", " ", "\[CapitalDelta]1", " ", "\[CapitalDelta]2", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", "\[Tau]"}], ")"}]}], "-", 
              RowBox[{"3", " ", "\[Tau]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", "\[Tau]", "+", 
                 SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"25", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"144", "+", 
                 RowBox[{"44", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "4"]}], ")"}], " ", "\[Tau]"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Tau]", "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"14", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], ")"}], " ", 
               SuperscriptBox["\[Tau]", "3"]}], "-", 
              SuperscriptBox["\[Tau]", "5"], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["l", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[Tau]"}], ")"}]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"22", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"30", "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], ")"}], " ", "\[Tau]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Tau]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Tau]", "3"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"16", "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                    ")"}], "2"]}], ")"}], " ", "\[Tau]"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Tau]", "2"]}], "-", 
                 SuperscriptBox["\[Tau]", "3"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["d", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["l", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"20", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], ")"}],
                 "2"], " ", "\[Tau]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"]}], ")"}], " ", 
               SuperscriptBox["\[Tau]", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Tau]", "3"]}], "+", 
              SuperscriptBox["\[Tau]", "4"], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Tau]"}], ")"}], " ", 
                  "\[Tau]"}]}], ")"}]}], "-", 
              RowBox[{"8", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
                   ")"}], "2"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "\[Tau]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1024", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "d", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "d", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "d", "-", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d", "-", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "l"}], "+", "\[Tau]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "+", "\[Tau]"}], ")"}]}]}], ")"}]}], 
        ")"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.990541494388526*^9, 3.99054150613052*^9}, {
   3.9905415520683107`*^9, 3.990541639527961*^9}, {3.990541678755431*^9, 
   3.9905417190472603`*^9}, {3.990541750785253*^9, 3.990541786840361*^9}, {
   3.990541819375017*^9, 3.990541836979146*^9}, {3.990541907780346*^9, 
   3.990541943373047*^9}, {3.990541985366441*^9, 3.9905420165836563`*^9}, {
   3.990542069138585*^9, 3.990542078452989*^9}, 3.990542188479446*^9, {
   3.990542222862122*^9, 3.990542242088081*^9}, {3.990542292226591*^9, 
   3.990542303946888*^9}, {3.990542344657588*^9, 
   3.990542364512341*^9}},ExpressionUUID->"7a2fe65b-cb8f-45c9-b75c-\
bfd0adddd759"]
}, Open  ]]
},
WindowSize->{808, 821},
WindowMargins->{{Automatic, 228}, {Automatic, 50}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"054e1b47-482b-4868-931c-fa66b32bbdc7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 303, 4, 67, "Section",ExpressionUUID->"231f8fda-9841-4855-97f6-46aaacfec9e9"],
Cell[886, 28, 800, 19, 84, "Text",ExpressionUUID->"bc68f228-bc6e-40b6-b891-f08ad831a594"],
Cell[1689, 49, 498, 15, 30, "Input",ExpressionUUID->"7158c243-671f-44fa-b3ea-5b067af6a9b7"],
Cell[2190, 66, 14961, 400, 650, "Input",ExpressionUUID->"a359f83f-91f3-4fe0-91f4-a593bdb675e2"],
Cell[17154, 468, 1464, 45, 115, "Input",ExpressionUUID->"6017ffb9-0cad-4359-b15a-5346f0dda914"],
Cell[18621, 515, 122034, 3229, 4146, "Input",ExpressionUUID->"d97961a2-319e-4f92-895e-1fc81cd36283"],
Cell[140658, 3746, 15353, 350, 525, "Input",ExpressionUUID->"857901b4-69c9-4d55-93d5-561179366a57"],
Cell[156014, 4098, 2981, 88, 182, "Input",ExpressionUUID->"971dcb44-5922-441d-88ba-629a9faf32eb"],
Cell[158998, 4188, 81517, 2246, 3011, "Input",ExpressionUUID->"a1fb9253-4f25-4a7d-ab93-8b8941f0aec3"],
Cell[240518, 6436, 5110, 126, 215, "Input",ExpressionUUID->"453038b9-9524-4038-93ea-6ea61225e56c"],
Cell[245631, 6564, 51472, 1361, 1607, "Input",ExpressionUUID->"7a2fe65b-cb8f-45c9-b75c-bfd0adddd759"]
}, Open  ]]
}
]
*)


